Statistical physics analysis of graph neural networks: Approaching optimality in the contextual stochastic block model

Graph neural networks (GNNs) are designed to process data associated with graphs. They are finding an increasing range of applications; however, as with other modern machine learning techniques, their theoretical understanding is limited. GNNs can encounter difficulties in gathering information from nodes that are far apart by iterated aggregation steps. This situation is partly caused by so-called oversmoothing; and overcoming it is one of the practically motivated challenges. We consider the situation where information is aggregated by multiple steps of convolution, leading to graph convolutional networks (GCNs). We analyze the generalization performance of a basic GCN, trained for node classification on data generated by the contextual stochastic block model. We predict its asymptotic performance by deriving the free energy of the problem, using the replica method, in the high-dimensional limit. Calling depth the number of convolutional steps, we show the importance of going to large depth to approach the Bayes-optimality. We detail how the architecture of the GCN has to scale with the depth to avoid oversmoothing. The resulting large depth limit can be close to the Bayes-optimality and leads to a continuous GCN. Technically, we tackle this continuous limit via an approach that resembles dynamical mean-field theory (DMFT) with constraints at the initial and final times. An expansion around large regularization allows us to solve the corresponding equations for the performance of the deep GCN. This promising tool may contribute to the analysis of further deep neural networks.

==> anc/continuous.py <==
import numpy as np
from scipy import integrate, special
import sys

"""
Computes the train and test accuracies of the continuous GCN at large regularization, for asymmetric or symmetrized graph.

It evaluate the explicit expression given in the article, by computing the several nested integrals with a trapezoidal scheme.
K is the number of discretization points. The integrals are well-behaved and the scheme converges quickly with K.
If t=0 several quantities are not well-defined and the program returns nan for the accuracies.

Use:
 python continuous.py alpha lambda mu rho t sym
sym is either 0 (asymmetric) or 1 (symmetrized)
Returns:
 alpha, lambda, mu, rho, t, sym, accTrain, accTest
"""

alpha = float(sys.argv[1])
ll = float(sys.argv[2])
mu = float(sys.argv[3])
rho = float(sys.argv[4])
t = float(sys.argv[5])
sym = bool(int(sys.argv[6]))

l = np.sqrt(2)*ll if sym else ll

K = 100
Nphi = int(2*np.log(K**2*(1+2*np.abs(t)+np.abs(l))))


phi = lambda x: np.exp(l*t*x) if not sym \
                else np.sum([n*l**(n-1)*special.iv(n, 2*t*x) for n in range(1,Nphi)], axis=0)/t/(x+1*(x==0)) + 1*(x==0)
Phi = lambda x, y: special.i0(2*t*np.sqrt(x*y)) if not sym \
                    else special.i1(2*t*(x+y))/t/(x+y+1*(x==0)*(y==0)) + 1*(x==0)*(y==0)
dxPhi = lambda x, y: t*np.sqrt(y/(x+(x==0)))*special.i1(2*t*np.sqrt(x*y)) + (x==0)*t**2*y if not sym \
                    else 2*special.iv(2, 2*t*(x+y))/(x+y+1*(x==0)*(y==0))

_Vh = lambda x,y: Phi(x, y)/alpha
_dxVh = lambda x,y: dxPhi(x, y)/alpha
_Vqh = lambda x,y: (1*(x<y))*special.i1(2*t*(y-x))/(y-x+1*(x==y)) + t*(x==y)
_mC = lambda x: phi(1-x)*l*t*rho
_mwC = lambda: mu**0.5*_mC(0)/l/t
_m = lambda x: (1+mu)/np.sqrt(mu)*_mwC()/alpha*phi(x) + integrate.dblquad(lambda y,yy: phi(x-y)*_Vh(y,yy)*_mC(yy)*t/l, 0, 1, 0, x)[0]

def _Qh11():
    xs, ys = np.linspace(0,1,K+1), np.linspace(0,1,K+1)
    xs, ys = np.meshgrid(xs, ys)
    xs, ys = xs.T, ys.T
    
    masque = np.ones(K+1)
    masque[0] /= 2
    masque[-1] /= 2

    Phis = Phi(xs,ys)
    mCs = _mC(xs[:,0])
    delta1 = np.zeros(K+1)
    delta1[-1] = 2*K
    mC2 = rho*np.outer(mCs+delta1, mCs+delta1)+(1-rho)*np.outer(mCs, mCs)
    
    QhC = np.zeros((K+1,K+1))
    for i in range(K+1):
        for j in range(K+1):
            integrande = Phis[i::-1,j::-1]*t**2*np.flip(mC2, (0,1))[:i+1,:j+1]
            integrande[0,:] /= 2
            if i>0:
                integrande[-1,:] /= 2
            integrande[:,0] /= 2
            if j>0:
                integrande[:,-1] /= 2
            QhC[i,j] = np.sum(integrande)/K**2

    QhC = np.flip(QhC, (0,1))
    QwC = QhC[0,0]*t**-2
    Qw = (QwC+_mwC()**2)/alpha

    G0 = t**2*_Vh(xs,ys)
    G0[0,0] += 2*K**2/alpha
    if sym:
        invDqh = _Vqh(xs,ys).T/t/K
    else:
        invDqh = np.tril(np.ones((K+1,K+1)))/K
    intInvDqhG0 = invDqh@G0

    intQhCG0 = (QhC+mC2)@(np.outer(masque,np.ones(K+1))*intInvDqhG0)/K

    m = np.array([_m(x) for x in xs[:,0]])
    delta0 = np.zeros(K+1)
    delta0[0] = 2*K
    mCm = np.outer(mCs+rho*delta1, l*t*m+np.sqrt(mu)*_mwC()/alpha*delta0)

    Qqh = np.zeros((K+1,K+1))
    for i in range(K+1):
        for j in range(K+1):
            integrande = Phis[i::-1,j::-1]*t*np.flip(mCm+intQhCG0, 0)[:i+1,:j+1]
            integrande[0,:] /= 2
            if i>0:
                integrande[-1,:] /= 2
            integrande[:,0] /= 2
            if j>0:
                integrande[:,-1] /= 2
            Qqh[i,j] = np.sum(integrande)/K**2

    Qqh = np.flip(Qqh, 0)

    mm = np.outer(l*t*m+np.sqrt(mu)*_mwC()/alpha*delta0, l*t*m+np.sqrt(mu)*_mwC()/alpha*delta0)
    intG0QhCG0 = intInvDqhG0.T@(np.outer(masque,masque)*(QhC+mC2))@intInvDqhG0/K**2
    if sym:
        intG0Qqh = intInvDqhG0.T@(np.outer(masque,np.ones(K+1))*(t*Qqh+mCm))/K
    else:
        intG0Qqh = intInvDqhG0.T@(np.outer(masque,np.ones(K+1))*mCm)/K
    
    conv = Qw*np.outer(delta0,delta0)+mm+intG0QhCG0+intG0Qqh+intG0Qqh.T
    integrande = Phis[K::-1,K::-1]*conv
    integrande[0,:] /= 2
    integrande[-1,:] /= 2
    integrande[:,0] /= 2
    integrande[:,-1] /= 2
    Qh11 = np.sum(integrande)/K**2
    
    return Qh11

def _accs():
    if t==0:
        return "nan", "nan"
    Qh11 = _Qh11()
    den = Qh11-_m(1)**2-rho*(1-rho)*_Vh(1,1)**2
    numTest = _m(1)-rho*_Vh(1,1)
    numTrain = _m(1)+(1-rho)*_Vh(1,1)
    accTrain = (1+special.erf(numTrain/np.sqrt(2*den)))/2
    accTest = (1+special.erf(numTest/np.sqrt(2*den)))/2
    return accTrain, accTest
    
print(("{}, "*7+"{}").format(alpha, ll, mu, rho, t, sym, *_accs()))


==> anc/discrete_lLogistic.py <==
import numpy as np
from scipy import linalg
import sys

"""
Computes the test accuracy of the discrete GCN trained with logistic loss.

It computes the fixed-point of the replica equations over the order parameters by iterating them in parallel. At each iteration the extremizer of the potential is computed by Newton's method in a few steps. The integration over the Gaussian fluctuations xi, zeta and chi is done by Monte-Carlo sampling with nMC samples.
Damping can be used by setting the parameter step but in general for K not too large the iteration are stable and no damping step=1 is better.
We assume that c_k=c for all k in the input parameters but the code works for arbitrary c_k, that has to be set by hand.

step: for damping, e = step*eN+(1-step)*e for each order parameter e and its update eN
interMax: maximum number of iterations
nMC: number of Monte-Carlo samples
err: convergence criterion, stops if abs(eN-e)<err for each order parameter e

Use:
 python discrete_lLogistic.py alpha lambda mu rho r c K
Returns:
 alpha, lambda, mu, rho, r, c, K, errTrain, errTest, accTrain, accTest, convergence (0 or 1)
"""

alpha = float(sys.argv[1])
l = float(sys.argv[2])
mu = float(sys.argv[3])

rho = float(sys.argv[4])
r = float(sys.argv[5])
cc = float(sys.argv[6])
K = int(float(sys.argv[7]))
c = cc*np.ones(K)

step = 1
iterMax = 1000
nMC = int(3*10**5)
err = nMC**-0.5


def _majW(mwC, QwC, VwC):
    mw = mwC/(r+VwC)/alpha
    Qw = (QwC+mwC**2)/(r+VwC)**2/alpha
    Vw = 1/(r+VwC)/alpha
    return mw, Qw, Vw

lLogistic = lambda x: np.log(1+np.exp(-x))
dlLogistic = lambda x: -1/(1+np.exp(x))
ddlLogistic = lambda x: 1/(2+np.exp(x)+np.exp(-x))

def _proxi(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, returnPerfs=None):
    """
    Extremizer of the potential with active loss.
    """
    K, nMC = np.shape(xi)
    h = np.zeros((K+1, nMC))
    
    for t in range(10):
        A = np.zeros((K+1,K+1))
        Vinv = np.linalg.inv(V)
        A[:K,:K] += VC+Vinv*np.outer(c, c)
        A[0,0] += 1/Vw
        A[1:,1:] += Vinv
        A[1:,:K] += -Vinv*np.outer(np.ones(K), c)
        A[:K,1:] += -Vinv*np.outer(c, np.ones(K))
        eKK = np.zeros((nMC,K+1,K+1))
        eKK[:,K,K] = 1
        Ainv = np.linalg.inv(A[np.newaxis,:,:]+eKK*ddlLogistic(y*h[-1,:,np.newaxis,np.newaxis]))
        Ainv = np.transpose(Ainv)
        
        B = np.zeros((K+1, nMC))
        QsqrtChi = linalg.sqrtm(Q)@chi
        B[:K,:] += linalg.sqrtm(QC)@xi+y*mC[:,np.newaxis]-(np.outer(c, np.ones(K))*Vinv)@(l*y*m[:,np.newaxis]+QsqrtChi)
        B[0,:] += (mu**0.5*y*mw+Qw**0.5*zeta)/Vw
        B[1:,:] += Vinv@(l*y*m[:,np.newaxis]+QsqrtChi)
        B[K,:] += -y*dlLogistic(y*h[-1,:])
    
        hDiff = np.sum(Ainv*(B[np.newaxis,:,:]-A@h), axis=1)
        h += hDiff
        if np.isclose(np.mean(np.abs(hDiff)), 0):
            break
    
    if returnPerfs=="loss":
        return lLogistic(y*h[K,:])
    elif returnPerfs=="accuracy":
        return 1.*(y*h[K,:]>0)
    else:
        return h, Ainv

def _proxiP(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, returnPerfs=None):
    """
    Extremizer of the potential without active loss.
    """
    A = np.zeros((K+1,K+1))
    Vinv = np.linalg.inv(V)
    A[:K,:K] += VC+Vinv*np.outer(c, c)
    A[0,0] += 1/Vw
    A[1:,1:] += Vinv
    A[1:,:K] += -Vinv*np.outer(np.ones(K), c)
    A[:K,1:] += -Vinv*np.outer(c, np.ones(K))
    Ainv = np.linalg.inv(A)

    B = np.zeros((K+1, len(zeta)))
    QsqrtChi = linalg.sqrtm(Q)@chi
    B[:K,:] += linalg.sqrtm(QC)@xi+y*mC[:,np.newaxis]-(np.outer(c, np.ones(K))*Vinv)@(l*y*m[:,np.newaxis]+QsqrtChi)
    B[0,:] += (mu**0.5*y*mw+Qw**0.5*zeta)/Vw
    B[1:,:] += Vinv@(l*y*m[:,np.newaxis]+QsqrtChi)

    h = Ainv@B
    
    if returnPerfs=="loss":
        return lLogistic(y*h[K,:])
    elif returnPerfs=="accuracy":
        return 1.*(y*h[K,:]>0)
    else:
        return h, Ainv

def _maj(mw, Qw, Vw, m, Q, V, mC, QC, VC):
    majMwC, majQwC, majVwC, majM, majQ, majV, majMC, majQC, majVC = [0]*9
    Vinv = np.linalg.inv(V)
    QsqrtChi = linalg.sqrtm(Q)@chi
    
    for y in [-1, 1]:
        h, Ainv = _proxi(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi)
        hP, AinvP = _proxiP(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi)
        
        majM += (rho*np.mean(y*h[:K,:], axis=1)+(1-rho)*np.mean(y*hP[:K,:], axis=1))/2
        majQ += (rho*h[:K,:]@h[:K,:].T+(1-rho)*hP[:K,:]@hP[:K,:].T)/nMC/2
        majV += (rho*np.mean(Ainv[:K,:K,:], axis=-1)+(1-rho)*AinvP[:K,:K])/2
        
        majMwC += mu**0.5*y/Vw*(rho*np.mean(h[0,:])+(1-rho)*np.mean(hP[0,:])-mu**0.5*y*mw)/2
        majQwC += Vw**-2*(rho*np.mean((h[0,:]-mu**0.5*y*mw-Qw**0.5*zeta)**2) \
                          +(1-rho)*np.mean((hP[0,:]-mu**0.5*y*mw-Qw**0.5*zeta)**2))/2
        majVwC += (1-(rho*np.mean(Ainv[0,0,:])+(1-rho)*AinvP[0,0])/Vw)/Vw/2
        
        majMC += l*y*Vinv@(rho*np.mean(h[1:,:]-c[:,np.newaxis]*h[:K,:], axis=1) \
                           +(1-rho)*np.mean(hP[1:,:]-c[:,np.newaxis]*hP[:K,:], axis=1)-l*y*m)/2
        majQC += Vinv@(rho*(h[1:,:]-c[:,np.newaxis]*h[:K,:]-l*y*m[:,np.newaxis]-QsqrtChi) \
                           @(h[1:,:]-c[:,np.newaxis]*h[:K,:]-l*y*m[:,np.newaxis]-QsqrtChi).T \
                       +(1-rho)*(hP[1:,:]-c[:,np.newaxis]*hP[:K,:]-l*y*m[:,np.newaxis]-QsqrtChi) \
                           @(hP[1:,:]-c[:,np.newaxis]*hP[:K,:]-l*y*m[:,np.newaxis]-QsqrtChi).T) \
                        @Vinv/nMC/2
        majVC += Vinv/2
        majVC += -rho*Vinv@(np.mean(Ainv[1:,1:,:], axis=-1)+np.mean(Ainv[:K,:K,:], axis=-1)*np.outer(c,c) \
                            -np.mean(Ainv[1:,:K,:], axis=-1)*np.outer(np.ones(K), c) \
                            -np.mean(Ainv[:K,1:,:], axis=-1)*np.outer(c, np.ones(K)))@Vinv/2
        majVC += -(1-rho)*Vinv@(AinvP[1:,1:]+AinvP[:K,:K]*np.outer(c,c)-AinvP[1:,:K]*np.outer(np.ones(K), c) \
                            -AinvP[:K,1:]*np.outer(c, np.ones(K)))@Vinv/2
    
    return majMwC, majQwC, majVwC, majM, majQ, majV, majMC, majQC, majVC

def majTot(mw, Qw, Vw, mwC, QwC, VwC, m, Q, V, mC, QC, VC):
    (mw, Qw, Vw), (mwC, QwC, VwC, m, Q, V, mC, QC, VC) =\
        _majW(mwC, QwC, VwC), _maj(mw, Qw, Vw, m, Q, V, mC, QC, VC)
    return mw, Qw, Vw, mwC, QwC, VwC, m, Q, V, mC, QC, VC

def _errs(mw, Qw, Vw, mwC, QwC, VwC, m, Q, V, mC, QC, VC):
    errTrain, errTest = 0, 0
    for y in [-1, 1]:
        errTrain += np.mean(_proxi(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, "loss"))
        errTest += np.mean(_proxiP(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, "loss"))
    return errTrain/2, errTest/2

def _accs(mw, Qw, Vw, mwC, QwC, VwC, m, Q, V, mC, QC, VC):
    accTrain, accTest = 0, 0
    for y in [-1, 1]:
        accTrain += np.mean(_proxi(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, "accuracy"))
        accTest += np.mean(_proxiP(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, "accuracy"))
    return accTrain/2, accTest/2


xi = np.random.normal(0, 1, (K, nMC))
zeta = np.random.normal(0, 1, nMC)
chi = np.random.normal(0, 1, (K, nMC))

mw, mwC, m, mC = 0.1, 0.1, 0.1*np.ones(K), 0.1*np.ones(K)
Vw, VwC, V, VC = 1, 1, np.identity(K), np.identity(K)
Qw, QwC, Q, QC = 1, 1, np.identity(K), np.identity(K)

x = [mw, Qw, Vw, mwC, QwC, VwC, m, Q, V, mC, QC, VC]
converged = 0


for t in range(iterMax):
    xN = majTot(*x)
    
    if np.all([np.all(abs(eN-e)<err) for (e, eN) in zip(x, xN)]):
        converged = 1
        break
    
    x = [step*eN+(1-step)*e for (e, eN) in zip(x, xN)]

perfs = _errs(*x) + _accs(*x)

print(("{}, "*7).format(alpha, l, mu, rho, r, cc, K)\
      +("{}, "*len(perfs)).format(*perfs)+"{}".format(converged))


==> anc/discrete_lQuadratic.py <==
import numpy as np
from scipy import linalg, special
import sys

"""
Computes the test accuracy of the discrete GCN trained with quadratic loss.

It computes the fixed-point of the replica equations over the order parameters by iterating them in parallel. At each iteration the extremizer of the potential is computed explicitely. The integration over the Gaussian fluctuations xi, zeta and chi is done by Hermite quadrature on nHerm points, except for the accuracy where it is done by Monte-Carlo sampling with nMC samples.
Damping can be used by setting the parameter step but in general for K not too large the iterations are stable and no damping step=1 is better.
We assume that c_k=c for all k in the input parameters but the code works for arbitrary c_k, that has to be set by hand.

step: for damping, e = step*eN+(1-step)*e for each order parameter e and its update eN
interMax: maximum number of iterations
nHerm: number of points for Hermite quadrature
nMC: number of Monte-Carlo samples
err: convergence criterion, stops if abs(eN-e)<err for each order parameter e

Use:
 python discrete_lQuadratic.py alpha lambda mu rho r c K
Returns:
 alpha, lambda, mu, rho, r, c, K, errTrain, errTest, accTrain, accTest, convergence (0 or 1)
"""

alpha = float(sys.argv[1])
l = float(sys.argv[2])
mu = float(sys.argv[3])

rho = float(sys.argv[4])
r = float(sys.argv[5])
cc = float(sys.argv[6])
K = int(float(sys.argv[7]))
c = cc*np.ones(K)

step = 1
iterMax = 1000
nHerm, nMC = 2, int(5*10**6)
err = nMC**-0.5


def _majW(mwC, QwC, VwC):
    mw = mwC/(r+VwC)/alpha
    Qw = (QwC+mwC**2)/(r+VwC)**2/alpha
    Vw = 1/(r+VwC)/alpha
    return mw, Qw, Vw

lQuadratic = lambda x: (x-1)**2/2

def _proxi(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, returnPerfs=None):
    """
    Extremizer of the potential with active loss.
    """
    A = np.zeros((K+1,K+1))
    Vinv = np.linalg.inv(V)
    A[:K,:K] += VC+Vinv*np.outer(c, c)
    A[0,0] += 1/Vw
    A[1:,1:] += Vinv
    A[1:,:K] += -Vinv*np.outer(np.ones(K), c)
    A[:K,1:] += -Vinv*np.outer(c, np.ones(K))
    A[K,K] += 1
    Ainv = np.linalg.inv(A)

    B = np.zeros((K+1, len(zeta)))
    QsqrtChi = linalg.sqrtm(Q)@chi
    B[:K,:] += linalg.sqrtm(QC)@xi+y*mC[:,np.newaxis]-(np.outer(c, np.ones(K))*Vinv)@(l*y*m[:,np.newaxis]+QsqrtChi)
    B[0,:] += (mu**0.5*y*mw+Qw**0.5*zeta)/Vw
    B[1:,:] += Vinv@(l*y*m[:,np.newaxis]+QsqrtChi)
    B[K,:] += y

    h = Ainv@B
    
    if returnPerfs=="loss":
        return lQuadratic(y*h[K,:])
    elif returnPerfs=="accuracy":
        return 1.*(y*h[K,:]>0)
    else:
        return h, Ainv

def _proxiP(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, returnPerfs=None):
    """
    Extremizer of the potential without active loss.
    """
    A = np.zeros((K+1,K+1))
    Vinv = np.linalg.inv(V)
    A[:K,:K] += VC+Vinv*np.outer(c, c)
    A[0,0] += 1/Vw
    A[1:,1:] += Vinv
    A[1:,:K] += -Vinv*np.outer(np.ones(K), c)
    A[:K,1:] += -Vinv*np.outer(c, np.ones(K))
    Ainv = np.linalg.inv(A)

    B = np.zeros((K+1, len(zeta)))
    QsqrtChi = linalg.sqrtm(Q)@chi
    B[:K,:] += linalg.sqrtm(QC)@xi+y*mC[:,np.newaxis]-(np.outer(c, np.ones(K))*Vinv)@(l*y*m[:,np.newaxis]+QsqrtChi)
    B[0,:] += (mu**0.5*y*mw+Qw**0.5*zeta)/Vw
    B[1:,:] += Vinv@(l*y*m[:,np.newaxis]+QsqrtChi)

    h = Ainv@B
    
    if returnPerfs=="loss":
        return lQuadratic(y*h[K,:])
    elif returnPerfs=="accuracy":
        return 1.*(y*h[K,:]>0)
    else:
        return h, Ainv

def _maj(mw, Qw, Vw, m, Q, V, mC, QC, VC):
    majMwC, majQwC, majVwC, majM, majQ, majV, majMC, majQC, majVC = [0]*9
    Vinv = np.linalg.inv(V)
    QsqrtChi = linalg.sqrtm(Q)@chi
    
    for y in [-1, 1]:
        h, Ainv = _proxi(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi)
        hP, AinvP = _proxiP(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi)
        
        majM += (rho*np.sum(y*ws*h[:K,:], axis=1)+(1-rho)*np.sum(y*ws*hP[:K,:], axis=1))/2
        majQ += (rho*(ws*h[:K,:])@h[:K,:].T+(1-rho)*(ws*hP[:K,:])@hP[:K,:].T)/2
        majV += (rho*Ainv[:K,:K]+(1-rho)*AinvP[:K,:K])/2
        
        majMwC += mu**0.5*y/Vw*(rho*np.sum(ws*h[0,:])+(1-rho)*np.sum(ws*hP[0,:])-mu**0.5*y*mw)/2
        majQwC += Vw**-2*(rho*np.sum(ws*(h[0,:]-mu**0.5*y*mw-Qw**0.5*zeta)**2) \
                          +(1-rho)*np.sum(ws*(hP[0,:]-mu**0.5*y*mw-Qw**0.5*zeta)**2))/2
        majVwC += (1-(rho*Ainv[0,0]+(1-rho)*AinvP[0,0])/Vw)/Vw/2
        
        majMC += l*y*Vinv@(rho*np.sum(ws*(h[1:,:]-c[:,np.newaxis]*h[:K,:]), axis=1) \
                           +(1-rho)*np.sum(ws*(hP[1:,:]-c[:,np.newaxis]*hP[:K,:]), axis=1)-l*y*m)/2
        majQC += Vinv@(rho*(ws*(h[1:,:]-c[:,np.newaxis]*h[:K,:]-l*y*m[:,np.newaxis]-QsqrtChi)) \
                           @(h[1:,:]-c[:,np.newaxis]*h[:K,:]-l*y*m[:,np.newaxis]-QsqrtChi).T \
                       +(1-rho)*(ws*(hP[1:,:]-c[:,np.newaxis]*hP[:K,:]-l*y*m[:,np.newaxis]-QsqrtChi)) \
                           @(hP[1:,:]-c[:,np.newaxis]*hP[:K,:]-l*y*m[:,np.newaxis]-QsqrtChi).T) \
                        @Vinv/2
        majVC += Vinv/2
        majVC += -rho*Vinv@(Ainv[1:,1:]+Ainv[:K,:K]*np.outer(c,c)-Ainv[1:,:K]*np.outer(np.ones(K), c) \
                            -Ainv[:K,1:]*np.outer(c, np.ones(K)))@Vinv/2
        majVC += -(1-rho)*Vinv@(AinvP[1:,1:]+AinvP[:K,:K]*np.outer(c,c)-AinvP[1:,:K]*np.outer(np.ones(K), c) \
                            -AinvP[:K,1:]*np.outer(c, np.ones(K)))@Vinv/2
    
    return majMwC, majQwC, majVwC, majM, majQ, majV, majMC, majQC, majVC

def majTot(mw, Qw, Vw, mwC, QwC, VwC, m, Q, V, mC, QC, VC):
    (mw, Qw, Vw), (mwC, QwC, VwC, m, Q, V, mC, QC, VC) =\
        _majW(mwC, QwC, VwC), _maj(mw, Qw, Vw, m, Q, V, mC, QC, VC)
    return mw, Qw, Vw, mwC, QwC, VwC, m, Q, V, mC, QC, VC

def _errs(mw, Qw, Vw, mwC, QwC, VwC, m, Q, V, mC, QC, VC):
    errTrain, errTest = 0, 0
    for y in [-1, 1]:
        errTrain += np.sum(ws*_proxi(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, "loss"))
        errTest += np.sum(ws*_proxiP(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, "loss"))
    return errTrain/2, errTest/2

def _accs(mw, Qw, Vw, mwC, QwC, VwC, m, Q, V, mC, QC, VC):
    accTrain, accTest = 0, 0
    xi = np.random.normal(0, 1, (K, nMC))
    zeta = np.random.normal(0, 1, nMC)
    chi = np.random.normal(0, 1, (K, nMC))
    for y in [-1, 1]:
        accTrain += np.mean(_proxi(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, "accuracy"))
        accTest += np.mean(_proxiP(y, mw, Qw, Vw, m, Q, V, mC, QC, VC, xi, zeta, chi, "accuracy"))
    return accTrain/2, accTest/2


xs, ws, poids = special.roots_hermitenorm(nHerm, mu=True)
points = np.meshgrid(* [xs]*(2*K+1))
xi = np.reshape(np.array(points[:K]), (K,-1))
chi = np.reshape(np.array(points[K:2*K]), (K,-1))
zeta = np.ravel(points[-1])

tmp = np.copy(ws)
for k in range(2*K):
    ws = np.einsum('...,i->...i', ws, tmp)
ws = np.expand_dims(np.ravel(ws)/poids**(2*K+1), 0)

mw, mwC, m, mC = 0.1, 0.1, 0.1*np.ones(K), 0.1*np.ones(K)
Vw, VwC, V, VC = 1, 1, np.identity(K), np.identity(K)
Qw, QwC, Q, QC = 1, 1, np.identity(K), np.identity(K)

x = [mw, Qw, Vw, mwC, QwC, VwC, m, Q, V, mC, QC, VC]
converge = 0


for t in range(iterMax):
    xN = majTot(*x)
    
    if t>20 and np.all([np.all(abs(eN-e)<err) for (e, eN) in zip(x, xN)]):
        converge = 1
        break
    
    x = [step*eN+(1-step)*e for (e, eN) in zip(x, xN)]

perfs = _errs(*x) + _accs(*x)

print(("{}, "*7).format(alpha, l, mu, rho, r, cc, K)\
      +("{}, "*len(perfs)).format(*perfs)+"{}".format(converge))


==> anc/discrete_largeR.py <==
import numpy as np
from scipy import special
import sys

"""
Computes the train and test accuracies of the discrete GCN at large regularization, for asymmetric or symmetrized graph.

It computes the fixed-point of the replica equations over the order parameters by iterating them in parallel.
The equations were simplified in the limit of large regularization and the integration over the Gaussian fluctuations xi, zeta and chi was done analytically.
We assume that c_k=K/t for all k, and the code is parameterized by t.

err: convergence criterion, stops if abs(eN-e)<err for each order parameter e
step: for damping, e = step*eN+(1-step)*e for each order parameter e and its update eN

Use:
 python discrete_largeR.py alpha lambda mu rho t K sym
sym is either 0 (asymmetric) or 1 (symmetrized)
Returns:
 alpha, lambda, mu, rho, t, K, sym, accTrain, accTest, convergence (0 or 1)
"""

alpha = float(sys.argv[1])
ll = float(sys.argv[2])
mu = float(sys.argv[3])
rho = float(sys.argv[4])
t = float(sys.argv[5])
K = int(float(sys.argv[6]))
sym = bool(int(sys.argv[7]))

l = np.sqrt(2)*ll if sym else ll

err = 2**-20
step = 1

D = np.identity(K+1)
D[np.arange(1,K+1), np.arange(K)] = -1
D *= K

def _maj(mw, Qw, Vw, mPr, QPr, Qqh, VPr, Vqh, mwC, QwC, mC, QC, sym=True):
    majMw = mwC/alpha
    majQw = (QwC+mwC**2)/alpha
    majVw = 1/alpha

    Dqh = np.copy(D)
    if sym:
        Dqh[1:,:-1] -= t*Vqh.T
    DqhInv = np.linalg.inv(Dqh)
    majVqh = t*DqhInv.T[1:,:-1]

    majVPr = np.zeros((K+1,K+1))
    majVPr[0,0] = K**2/alpha
    V = VPr[:-1,:-1]
    majVPr[1:,1:] = t**2*V
    majVPr = DqhInv@majVPr@DqhInv.T

    mCRho = np.hstack([mC, [rho]])
    majMwC = K*mu**0.5*DqhInv.T[0,:]@mCRho
    majMC = l*t*DqhInv.T[1:,:]@mCRho

    m = mPr[:-1]
    muM = np.hstack([K*np.sqrt(mu)*mw, l*t*m])
    majMPr = VPr@mCRho+DqhInv@muM
    
    QC0mCrho = np.zeros((K+1,K+1))
    QC0mCrho[:K,:K] = QC+np.outer(mC,mC)
    QC0mCrho[K,:K] = rho*mC
    QC0mCrho[:K,K] = rho*mC
    QC0mCrho[K,K] = rho
    tmp = DqhInv.T@QC0mCrho@DqhInv
    majQwC = K**2*tmp[0,0]
    majQC = t**2*tmp[1:,1:]
    
    tmp = DqhInv.T@QC0mCrho@VPr
    majQqh = t*tmp[1:,:-1]
    Qqh0 = np.vstack([np.hstack([np.zeros((K,1)), Qqh]), np.zeros((1,K+1))])
    majQqh += (t**2*DqhInv.T@Qqh0@DqhInv.T+t*np.outer(DqhInv.T@mCRho, DqhInv@muM))[1:,:-1]
    
    QQw = np.zeros((K+1,K+1))
    QQw[0,0] = K**2*Qw
    Q = QPr[:-1,:-1]
    QQw[1:,1:] = t**2*Q
    majQPr = VPr@np.vstack([np.hstack([QC, np.zeros((K,1))]), np.zeros((1,K+1))])@VPr \
            +DqhInv@QQw@DqhInv.T+np.outer(majMPr,majMPr)+rho*(1-rho)*np.outer(VPr[-1,:],VPr[-1,:])
    if sym:
        majQPr += t*VPr@Qqh0@DqhInv.T+(t*VPr@Qqh0@DqhInv.T).T

    return [majMw, majQw, majVw, majMPr, majQPr, majQqh, majVPr, majVqh, majMwC, majQwC, majMC, majQC]


mw, mwC, mPr, mC = 1, 1, np.ones(K+1), np.ones(K)
Vw, VPr, Vqh = 1, np.identity(K+1), np.identity(K)
Qw, QwC, QPr, Qqh, QC = 1, 1, np.identity(K+1), np.identity(K), np.identity(K)

x = mw, Qw, Vw, mPr, QPr, Qqh, VPr, Vqh, mwC, QwC, mC, QC
converged = 0

for iter in range(K+100):
    xN = _maj(*x, sym=sym)

    if iter>20 and np.all([np.all(abs(e-eN)<=err*np.abs(e)) for (e, eN) in zip(x, xN)]):
        converged = 1
        break
    
    x = [step*eN+(1-step)*e for (e, eN) in zip(x, xN)]

mw, Qw, Vw, mPr, QPr, Qqh, VPr, Vqh, mwC, QwC, mC, QC = x

numTrain = mPr[-1]+(1-rho)*VPr[-1,-1]
numTest = mPr[-1]-rho*VPr[-1,-1]
den = QPr[-1,-1]-mPr[-1]**2-rho*(1-rho)*VPr[-1,-1]**2
accTrain = (1+special.erf(numTrain/np.sqrt(2*den)))/2
accTest = (1+special.erf(numTest/np.sqrt(2*den)))/2

print(("{}, "*9 + "{}").format(alpha, ll, mu, rho, t, K, sym, accTrain, accTest, converged))


==> anc/readme.md <==
## Statistical physics analysis of graph neural networks: Approaching optimality in the contextual stochastic block model

We provide the code to run our predictions.

Environment : `python 3.10, numpy 1.22, scipy 1.12`.

### Discrete GCN, trained with a quadratic loss, asymmetric graph
The file is `discrete_lQuadratic.py`. The residual skip connections are parameterized as c_k=c for all k.

Use: `python discrete_lQuadratic.py alpha lambda mu rho r c K`

Returns: `alpha, lambda, mu, rho, r, c, K, errTrain, errTest, accTrain, accTest, convergence (0 or 1)`

### Discrete GCN, trained with a logistic loss, asymmetric graph
The file is `discrete_lLogistic.py`. The residual connections are parameterized as c_k=c for all k.

Use: `python discrete_lLogistic.py alpha lambda mu rho r c K`

Returns: `alpha, lambda, mu, rho, r, c, K, errTrain, errTest, accTrain, accTest, convergence (0 or 1)`

### Discrete GCN at large regularization, asymmetric or symmetrized graph
The file is `discrete_largeR.py`. The residual connections are parameterized as c_k=K/t for all k. In general at large r it is better to use this code compared to the two above since it allows to reach larger K.

Use: `python discrete_largeR.py alpha lambda mu rho t K sym`

Returns: `alpha, lambda, mu, rho, t, K, sym, accTrain, accTest, convergence (0 or 1)`

### Continuous GCN at large regularization, asymmetric or symmetrized graph
The file is `continuous.py`.

Use: `python continuous.py alpha lambda mu rho t sym`

Returns: `alpha, lambda, mu, rho, t, sym, accTrain, accTest`

